Collapsing molecular clouds with tracer particles: Part II, Collapse Histories

In order to develop a complete theory of star formation, one essentially needs to know two things: what collapses, and how long it takes. This is the second paper in a series, where we query how long a parcel of gas takes to collapse and the process it undergoes. We embed pseudo-Lagrangian tracer particles in simulations of collapsing molecular clouds, identify the particles that end in dense knots, and then examine the collapse history of the gas. We find a nearly universal behavior of cruise-then-collapse, wherein a core stays at intermediate densities for a significant fraction of its life before finally collapsing. We identify time immediately before each core collapses, $t_{\rm{sing}}$, and examine how it transitions to high density. We find that the time to collapse is uniformly distributed between $0.25 t_{\rm{ff}}$ and the end of the simulation at $\sim 1 t_{\rm{ff}}$, and that the duration of collapse is universally short, $\Delta t \sim 0.1 t_{\rm{ff}}$, where $t_{\rm{ff}}$ is the free-fall time at the mean density. We describe the collapse in three stages; collection, hardening, and singularity. Collection sweeps low density gas into moderate density. Hardening brings kinetic and gravitational energies into quasi-equipartition. Singularity is the free-fall collapse, forming an envelope in rough energy balance and central over density in $\sim 0.1 t_{\rm{ff}}$.

==> scaling.py <==
import unyt
import numpy as np

T =12*unyt.K
mu=2.3
cs_tmp  = ((unyt.boltzmann_constant_cgs*T/(mu*unyt.mp))**0.5).in_units('km/s')
print(cs_tmp)

cs=0.2*unyt.km/unyt.s
vt = 9*cs

n0=3400*unyt.cm**-3
v0=1.10*unyt.km/unyt.s
an = -1.1
av = 0.38 #larson
#av = 0.5  #solomon

Lv = (vt/v0)**(1/av)*unyt.pc
print("L   =",Lv)
nv = n0*(Lv/unyt.pc)**an
print("n   =",nv)
rhov = nv*unyt.proton_mass*2.3
print("rho =",rhov)

M = rhov*Lv**3
print("M   =",M.in_units('Msun'))
tff = np.sqrt(3*np.pi/(32*unyt.G*rhov))
print("tff =",tff.in_units('Myr'))
beta = np.array([0.2,2,20])
B0=np.sqrt(8*np.pi*cs**2*rhov/beta)
print("B   =",B0.in_units('uG'))
dx_min = Lv/2048
print("dx  =",dx_min)
#print("n(4.6)", n0*(4.6)**an)
#Bx = 1*unyt.Gauss
#Eb = Bx**2
#print(Eb.in_units('erg/cm**3'))


#first core
rho1 = 1e-12*unyt.g*unyt.cm**-3
n1 = rho1/(2.3*unyt.mp)
n2 = 1e9*unyt.cm**-3
rho2 = 2.3*unyt.mp*n2
print(rho2.in_units('g/cm**3'))

